CoMoNM: A Cost Modeling Framework for Compute-Near-Memory Systems

Compute-Near-Memory (CNM) systems offer a promising approach to mitigate the von Neumann bottleneck by bringing computational units closer to data. However, optimizing for these architectures remains challenging due to their unique hardware and programming models. Existing CNM compilers often rely on manual programmer annotations for offloading and optimizations. Automating these decisions by exploring the optimization space, common in CPU/GPU systems, is difficult for CNMs as constructing and navigating the transformation space is tedious and time consuming. This is particularly the case during system-level design, where evaluation requires time-consuming simulations. To address this, we present CoMoNM, a generic cost modeling framework for CNM systems for execution time estimation in milliseconds. It takes a high-level, hardware-agnostic application representation, target system specifications, and a mapping specification as input and estimates the execution time for the given application on the target CNM system. We show how CoMoNM can be seamlessly integrated into state-of-the-art CNM compilers, providing improved offloading decisions. Evaluation on established benchmarks for CNM shows estimation errors within 7.80% and 2.99%, when compared to the real UPMEM CNM system and Samsung's HBM-PIM simulator. Notably, CoMoNM delivers estimates seven orders of magnitude faster compared to the UPMEM and HBM-PIM simulators.

==> MLIRLexer.py <==
# Pygments lexer for MLIR.
# Authors: Karl F. A. Friebel (@KFAFSP), Clément Fournier (@oowekyala)
# Usage: pygmentize -x -l ./MLIRLexer.py:MLIRLexer file.mlir
from pygments.lexer import RegexLexer, bygroups, include, default
from pygments.token import Name, Keyword, Operator, Comment, Text, Punctuation, Literal, Whitespace

comment_rule = (r'//.*?\n', Comment)
ssa_value_rule = (r'%[^[ )]*]*', Name.Variable)
symbol_rule = (r'@[^({]*', Name.Function)
basic_block_rule = (r'\^[^(:\]]*', Name.Label)
operation_rule = (r'(=)( +)([a-z_]+)(\.)([a-z_]+)',
                  bygroups(Operator, Text, Name.Namespace, Text,
                           Keyword.Function))
opInRegion_rule = (r'(=)( +)([a-z_]+)',
                  bygroups(Operator, Text, Keyword.Function))
opNoResults_rule = (r'([a-z_]+)( +)(%[^[ )]*]*)', bygroups(Keyword.Function, Text, Name.Variable))
non_assign_operation_rule = (r'([a-z_]+)(\.)([a-z_]+)',
                             bygroups(Name.Namespace, Text, Keyword.Function))
type_rule = (r'(!)([a-z_]+)(\.)([a-z0-9_]+)(<([^>]*)>)?',
             bygroups(Operator, Name.Namespace, Text, Keyword.Type, Keyword.Type))
int_float_rule = (r'(i|f)([0-9]+)', bygroups(Text, Keyword.Type))
abbrev_type_tule = (r'(!)([a-z0-9]+)', bygroups(Operator, Keyword.Type))
first_attribute_rule = (r'([{\[])([a-z_A-Z]+)( = +)([@a-z0-9">=]+)',
                        bygroups(Text, Name.Attribute, Text, Name.Tag))
following_attribute_rule = (r'(, +)([a-z_]+)( = +)([a-z0-9">=@]+)',
                            bygroups(Text, Name.Attribute, Text, Name.Tag))
abbrev_following_attribute_rule = (r'(, +)([a-z_]+)( = +)',
                                   bygroups(Text, Name.Attribute, Text))

digit                   = r'[0-9]'
hex_digit               = r'[0-9a-fA-F]'
letter                  = r'[a-zA-Z]'
id_punct                = r'[$._\-]'

decimal_literal         = f'{digit}+'
hexadecimal_literal     = f'0x{hex_digit}+'
float_literal           = r'[-+]?[0-9]+[.][0-9]*([eE][-+]?[0-9]+)?'
string_literal          = r'"[^"\n\f\v\r]*"'

suffix_id               = f'(?:{digit}+|(?:{letter}|{id_punct})(?:{letter}|{id_punct}|{digit})*)'
value_id                = f'%{suffix_id}'

symbol_ref_id           = f'@(?:{suffix_id}|{string_literal})'

bare_id                 = f'(?:{letter}|_)(?:{letter}|{digit}|[_$.])*'
bare_id_without_ns      = f'(?:{letter}|_)(?:{letter}|{digit}|[_$])*'
bare_id_with_ns         = f'((?:{letter}|_)(?:{letter}|{digit}|[_$])*)(\.)((?:{letter}|{digit}|[_$.])+)'

integer_type            = f'[su]?i{digit}+'
float_type              = r'(?:f(?:16|32|64|80|128)|bf16|tf32|f8E5M2|f8E4M3FN|f8E5M2FNUZ|f8E5M3FNUZ|f8E4M3B11FNUZ)'

op_result_1             = f'({value_id})(:)({decimal_literal})'

class MLIRLexer(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'comments': [
            (r'//.*?\n', Comment),
            (r'\.\.\.', Comment) # pretend ellipsis is comment
        ],

        'literals': [
            (float_literal, Literal.Number),
            (hexadecimal_literal, Literal.Number),
            (decimal_literal, Literal.Number),
            (string_literal, Literal.String),
            (r'[^\S\r\n]+', Whitespace),
            default('#pop'),
        ],
        'any-literal-no-default': [
            (float_literal, Literal.Number),
            (hexadecimal_literal, Literal.Number),
            (decimal_literal, Literal.Number),
            (string_literal, Literal.String),
            (r'[^\S\r\n]+', Whitespace),
            include('tensor-literal'),
        ],
        'tensor-literal': [
            (f'\[', Punctuation, 'tensor-literal-1'),
            (f'({hexadecimal_literal}|{decimal_literal}|true|false)(,)', bygroups(Literal.Number, Punctuation)),
            (f'{hexadecimal_literal}|{decimal_literal}|true|false', Literal.Number, '#pop'),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'tensor-literal-1': [
            (f'\[', Punctuation, '#push'),
            (f'\]', Punctuation, '#pop'),
            (f'({hexadecimal_literal}|{decimal_literal}|true|false)(,)', bygroups(Literal.Number, Punctuation)),
            (f'{hexadecimal_literal}|{decimal_literal}|true|false', Literal.Number),
            (r'[^\S\r\n]+', Whitespace)
        ],

        'id-list': [
            (f'({bare_id})(,)', bygroups(Name.Variable, Punctuation)),
            (f'{bare_id}', Name.Variable, '#pop'),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'rparen': [
            (r'\)', Punctuation, '#pop'),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'rsquare': [
            (r'\]', Punctuation, '#pop'),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'rangle': [
            (r'>', Punctuation, '#pop'),
            (r'[^\S\r\n]+', Whitespace)
        ],

        'int-attr': [
            (f'({decimal_literal}|{hexadecimal_literal})\s*(:)\s*({integer_type})', bygroups(Literal.Number, Punctuation, Keyword.Type)),
            (f'true|false', Keyword),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'float-attr': [
            (f'({float_literal})\s*(:)\s*({float_type})', bygroups(Literal.Number, Punctuation, Keyword.Type)),
            (r'[^\S\r\n]+', Whitespace)
        ],

        'affine-map': [
            (r'\(', Punctuation, ('affine-map-1', 'rparen', 'id-list')),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'affine-map-1': [
            (r'\[', Punctuation, ('affine-map-2', 'rsquare', 'id-list')),
            include('affine-map-2'),
        ],
        'affine-map-2': [
            (r'\s*(->)\s*(\()', bygroups(Operator, Punctuation), 'affine-expr'),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'affine-expr': [
            (r'\(', Punctuation, '#push'),
            (r'\)', Punctuation, '#pop'),
            (r',', Punctuation),
            (r'[+\-*]|mod|floordiv|ceildiv', Operator),
            (f'{decimal_literal}', Literal.Number),
            (f'{bare_id}', Name.Variable),
            (r'[^\S\r\n]+', Whitespace)
        ],

        'affine-set': [
            (r'\(', Punctuation, ('affine-set-1', 'rparen', 'id-list')),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'affine-set-1': [
            (r'\[', Punctuation, ('affine-set-2', 'rsquare', 'id-list')),
            include('affine-set-2')
        ],
        'affine-set-2': [
            (r'\s*(:)\s*(\()', bygroups(Operator, Punctuation), 'affine-cstr'),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'affine-cstr': [
            include('affine-expr'),
            (r'==', Operator),
            (r'>', Operator),
            (r'<', Operator),
            (r'<=', Operator),
            (r'>=', Operator),
        ],

        'array-attr': [
            (r',', Punctuation),
            (r'\]', Punctuation, '#pop'),
            include('attr')
        ],
        'dict-attr': [
            (r',', Punctuation),
            (r'\}', Punctuation, '#pop'),
            (f'({string_literal})\s*,(,)', bygroups(Literal.String, Punctuation)),
            (f'({bare_id})\s*(,)', bygroups(Text, Punctuation)),
            (f'({string_literal})\s*(=)\s*', bygroups(Literal.String, Operator), 'attr'),
            (f'({bare_id})\s*(=)\s*', bygroups(Text, Operator), 'attr'),
            (r'\s+', Whitespace),
            include('comments'),
        ],

        'attr': [
            include('int-attr'),
            include('float-attr'),
            (r'unit', Keyword.Attribute, '#pop'),
            (r'(affine_map)(<)', bygroups(Keyword.Type, Punctuation), ('rangle', 'affine-map')),
            (r'(affine_set)(<)', bygroups(Keyword.Type, Punctuation), ('rangle', 'affine-set')),
            (r'\[', Punctuation, 'array-attr'),
            (r'\{', Punctuation, 'dict-attr'),
            (r'(array)(<)\s*({integer_type}|{float_type})\s*(:)',
                bygroups(Keyword.Type, Punctuation, Keyword.Type, Punctuation),
                ('rangle', 'tensor-literal')),

            (f'(#){bare_id_with_ns}(<)', bygroups(Punctuation, Name.Namespace, Punctuation, Keyword.Type, Punctuation), 'attr-params'),
            (f'(#){bare_id_with_ns}', bygroups(Punctuation, Name.Namespace, Punctuation, Keyword.Type), '#pop'),
            (f'(#)({bare_id_without_ns})(<)({string_literal})(>)', bygroups(Punctuation, Keyword.Attribute, Punctuation, Literal.String, Punctuation), '#pop'),
            (f'(#)({bare_id_without_ns})', bygroups(Punctuation, Name.Variable), '#pop'),

            # Best effort: parse some literals.
            include('literals')
        ],
        'attr-content': [
            include('attr'),
            (r'=', Operator),
            (r',', Punctuation),
            (r'.+', Text)
        ],
        'attr-params': [
            (r'<', Punctuation, '#push'),
            (r'>', Punctuation, '#pop'),
            (r'\(', Punctuation, 'attr-params-1'),
            (r'\[', Punctuation, 'attr-params-2'),
            (r'\{', Punctuation, 'attr-params-3'),
            include('attr-content')
        ],
        'attr-params-1': [
            (r'\(', Punctuation, '#push'),
            (r'\)', Punctuation, '#pop'),
            (r'\[', Punctuation, 'attr-params-2'),
            (r'\{', Punctuation, 'attr-params-3'),
            include('attr-content')
        ],
        'attr-params-2': [
            (r'\[', Punctuation, '#push'),
            (r'\]', Punctuation, '#pop'),
            (r'\(', Punctuation, 'attr-params-1'),
            (r'\{', Punctuation, 'attr-params-3'),
            include('attr-content')
        ],
        'attr-params-3': [
            (r'\{', Punctuation, '#push'),
            (r'\}', Punctuation, '#pop'),
            (r'\[', Punctuation, 'attr-params-2'),
            (r'\(', Punctuation, 'attr-params-1'),
            include('attr-content')
        ],

        'type': [
            (f'{integer_type}', Keyword.Type, '#pop'),
            (f'{float_type}', Keyword.Type, '#pop'),
            (r'index|none', Keyword.Type, '#pop'),
            (r'(!)(closure)(.)(box)(<)', bygroups(Punctuation, Name.Namespace, Punctuation, Keyword.Type, Punctuation), ('#pop', 'rangle', 'func-type')),
            (r'(memref)(<)', bygroups(Keyword.Type, Punctuation), ('attr-params', 'dim-list')),
            (r'(tensor)(<)', bygroups(Keyword.Type, Punctuation), ('attr-params', 'dim-list')),
            (r'(vector)(<)', bygroups(Keyword.Type, Punctuation), 'vector-params'),
            (f'(!){bare_id_with_ns}(<)', bygroups(Punctuation, Name.Namespace, Punctuation, Keyword.Type, Punctuation), 'attr-params'),
            (f'(!){bare_id_with_ns}', bygroups(Punctuation, Name.Namespace, Punctuation, Keyword.Type), '#pop'),
            (f'(!)({bare_id_without_ns})(<)', bygroups(Keyword.Type, Punctuation), 'attr-params'),
            (f'(!)({bare_id_without_ns})', bygroups(Punctuation, Keyword.Type), '#pop'),
            (r'\s+', Whitespace)
        ],
        'func-type': [
            (r'\(', Punctuation, ('arrow-type', 'type-list-tail', 'type')),
            (r'[^\S\r\n]+', Whitespace),
            default('#pop'),
        ],
        'type-list-tail': [
            (r'\)', Punctuation, '#pop'),
            (r',', Punctuation, 'type'),
            (r'[^\S\r\n]+', Whitespace),
            default('#pop'),
        ],
        'arrow-type': [
            (r'->', Punctuation, 'type-or-list'),
            (r'[^\S\r\n]+', Whitespace),
            default('#pop'),
        ],
        'type-or-list': [
            (r'\(', Punctuation, 'type-list-tail', 'type'),
            include('type')
        ],

        'dim-list': [
            (r'>', Punctuation, '#pop'),
            (r'\*x', Keyword),
            (r'(\?)(x)', bygroups(Keyword, Punctuation)),
            (f'({decimal_literal})(x)', bygroups(Literal.Number, Punctuation)),
            include('type')
        ],
        'vector-params': [
            (r'>', Punctuation, '#pop'),
            (f'({decimal_literal})(x)', bygroups(Literal.Number, Punctuation)),
            (f'{integer_type}', Keyword.Type),
            (f'{float_type}', Keyword.Type),
            (r'index', Keyword.Type),
            (r'[^\S\r\n]+', Whitespace)
        ],

        'op-results': [
            (r'(=)', bygroups(Operator), 'op'),
            (f'(,)(\s*)({value_id})', bygroups(Punctuation, Whitespace, Name.Variable)),
            (f'(:)({decimal_literal})', bygroups(Punctuation, Literal.Number), 'op-results-1'),
            (r'[^\S\r\n]+', Whitespace),
            default('#pop'),
        ],
        'op-results-1': [
            (r'(=)', Operator, 'op'),
            (f'(,)(\s*)({value_id})', bygroups(Punctuation, Whitespace, Name.Variable), 'op-results'),
            (r'[^\S\r\n]+', Whitespace)
        ],

        'ssa-operand': [
            (f'({value_id})(#)({decimal_literal})', bygroups(Name.Variable, Punctuation, Literal.Number)),
            (f'{value_id}', Name.Variable),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'operand-list': [
            (r'\)', Punctuation, '#pop'),
            (r',', Punctuation),
            include('ssa-operand'),
            include('comments'),
        ],
        'successor-list': [
            (r'\]', Punctuation, '#pop'),
            (r',', Punctuation),
            (f'\^{bare_id}', Name.Label),
            (r'[^\S\r\n]+', Whitespace),
            include('comments'),
        ],
        'block-args': [
            (r'(\))(\s*)(:)', bygroups(Punctuation, Whitespace, Punctuation), '#pop'),
            (f'({value_id})(\s*)(:)', bygroups(Name.Variable, Whitespace, Punctuation), ('type')),
            (r',', Punctuation),
            (r'[^\S\r\n]+', Whitespace)
        ],
        'region-list': [
            (r'\)', Punctuation, '#pop'),
            (r'\{', Punctuation, 'region'),
            (r',', Punctuation),
            (r'[^\S]+', Whitespace),
            include('comments'),
        ],
        'region': [
            include('comments'),
            (r'(\n|\s)+', Whitespace),
            (r'\}', Punctuation, '#pop'),

            (f'(\^{bare_id})(\s*)(\()', bygroups(Name.Label, Whitespace, Punctuation), 'block-args'),
            (f'(\^{bare_id})(\s*)(:)', bygroups(Name.Label, Whitespace, Punctuation)),

            (f'{value_id}', Name.Variable, 'op-results'),
            include('op')
        ],
        'dict-or-region': [
            include('dict-attr'),
            include('region')
        ],

        'op-no-default': [
            (f'{string_literal}', Literal.String, 'op-generic'),
            (f'{bare_id_with_ns}', bygroups(Name.Namespace, Punctuation, Name.Function), 'op-pretty'),
            (f'{bare_id_without_ns}', Name.Function, 'op-pretty'),
            (r'[^\S]+', Whitespace),
            include('comments'),
        ],
        'op': [
            include('op-no-default'),
            default('#pop'),
        ],
        'op-generic': [
            (r'\(', Punctuation, ('op-generic-1', 'operand-list')),
            (r'[^\S]+', Whitespace),
            include('comments'),
        ],
        'op-generic-1': [
            (r'\[', Punctuation, ('op-generic-2', 'successor-list')),
            include('op-generic-2')
        ],
        'op-generic-2': [
            (r'(<)(\s*)(\{)', bygroups(Punctuation, Whitespace, Punctuation), ('op-generic-3', 'rangle', 'dict-attr')),
            include('op-generic-3')
        ],
        'op-generic-3': [
            (r'\(', Punctuation, ('op-generic-4', 'region-list')),
            include('op-generic-4')
        ],
        'op-generic-4': [
            (r'\{', Punctuation, ('op-generic-5', 'dict-attr')),
            include('op-generic-5'),
        ],   
        'op-generic-5': [
            (r':', Punctuation, ('func-type')),
            (r'[^\S]+', Whitespace),
            include('comments'),
        ],
        'op-pretty': [
            include('ssa-operand'),
            include('comments'),
            include('any-literal-no-default'),
            (f'\^{bare_id}', Name.Label),
            (r'[\(\)\[\],=]', Punctuation),
            (f'{symbol_ref_id}', Name.Function),
            (f'(::)({symbol_ref_id})', bygroups(Punctuation, Name.Function)),
            (r':', Punctuation, ('type')),
            (r'->', Punctuation, ('type-or-list')),
            (r'\{', Punctuation, 'dict-or-region'),
            (r'\S+', Text),
            (r'\n', Whitespace, '#pop') # assume pretty ops fit on one line (regions can be multiline)
        ],

        'root': [
            include('comments'),
            (r'(\n|\s)+', Whitespace),

            (f'(#)({bare_id})(\s*)(=)', bygroups(Punctuation, Name.Variable, Whitespace, Operator), 'attr'),
            (f'(!)({bare_id})(\s*)(=)', bygroups(Punctuation, Keyword.Type, Whitespace, Operator), 'type'),

            (r'\}', Punctuation, 'op-pretty'),
            (f'(#)({bare_id})', bygroups(Punctuation, Name.Variable)),
            (f'(!)({bare_id})', bygroups(Punctuation, Keyword.Type)),

            (f'{value_id}', Name.Variable, 'op-results'),
            include('op-no-default') # cannot include default match bc infinite loop
        ]
    }

